Limits on the accuracy of contact inhibition of locomotion

Cells that collide with each other repolarize away from contact, in a process called contact inhibition of locomotion (CIL), which is necessary for correct development of the embryo. CIL can occur even when cells make a micron-scale contact with a neighbor - much smaller than their size. How precisely can a cell sense cell-cell contact and repolarize in the correct direction? What factors control whether a cell recognizes it has contacted a neighbor? We propose a theoretical model for the limits of CIL where cells recognize the presence of another cell by binding the protein ephrin with the Eph receptor. This recognition is made difficult by the presence of interfering ligands that bind nonspecifically. Both theoretical predictions and simulation results show that it becomes more difficult to sense cell-cell contact when it is difficult to distinguish ephrin from the interfering ligands, or when there are more interfering ligands, or when the contact width decreases. However, the error of estimating contact position remains almost constant when the contact width changes. This happens because the cell gains spatial information largely from the boundaries of cell-cell contact. We study using statistical decision theory the likelihood of a false positive CIL event in the absence of cell-cell contact, and the likelihood of a false negative where CIL does not occur when another cell is present. Our results suggest that the cell is more likely to make incorrect decisions when the contact width is very small or so large that it nears the cell's perimeter. However, in general, we find that cells have the ability to make reasonably reliable CIL decisions even for very narrow (micron-scale) contacts, even if the concentration of interfering ligands is ten times that of the correct ligands.

==> anc/SI_FIM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    125440,       3444]
NotebookOptionsPosition[    120505,       3356]
NotebookOutlinePosition[    120963,       3374]
CellTagsIndexPosition[    120920,       3371]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Computing the Fisher information matrix", "Title",
 CellChangeTimes->{{3.907411637640667*^9, 
  3.907411672935387*^9}},ExpressionUUID->"b9d626b7-9c36-4dce-b056-\
f331e3c7ce0c"],

Cell["\<\
Here we present the details of computing the Fisher information matrix.\
\>", "Text",
 CellChangeTimes->{{3.907411679629381*^9, 3.9074117305767384`*^9}, 
   3.9074120525280256`*^9},ExpressionUUID->"cff599e7-23ec-4c56-9689-\
4a2c7ccdb535"],

Cell[CellGroupData[{

Cell["Log-likelihood function", "Section",
 CellChangeTimes->{{3.9074120592400637`*^9, 
  3.9074120789119635`*^9}},ExpressionUUID->"47d1f0a8-9bed-4f9a-821c-\
d5b1f4906f77"],

Cell[TextData[{
 "The concentration profile is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"c", 
     RowBox[{"(", "x", ")"}]}], "=", 
    RowBox[{
     SubscriptBox["c", "0"], 
     RowBox[{"g", "(", "x", ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1953d473-dc61-46a4-b8ab-81f5215b5838"],
 " where"
}], "Text",
 CellChangeTimes->{{3.9074121069445243`*^9, 3.9074123435444937`*^9}, {
  3.9074124670399075`*^9, 3.907412479472895*^9}, {3.907412857370719*^9, 
  3.907412878520443*^9}},ExpressionUUID->"af7a539e-518e-4990-ac5c-\
e596a5fb527f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{"x", "-", 
          RowBox[{"(", 
           RowBox[{"x0", "-", "\[Sigma]"}], ")"}]}], "\[Omega]"], "]"}]}]}], 
     ")"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x0", "+", "\[Sigma]"}], ")"}], "-", "x"}], "\[Omega]"], 
        "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907412359140188*^9, 3.9074124541444855`*^9}, {
  3.9074124857233124`*^9, 3.907412574330146*^9}, {3.9074126418189282`*^9, 
  3.9074127634897823`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8cdcff23-9b24-4c3c-ada0-0a5c80c75317"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "Only", " ", "three", " ", "of", " ", "the", " ", "five", " ", "terms", 
    " ", "in", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "B4", ")"}]}], " ", "are", " ", "dependent", " ", "on", 
    FormBox[
     RowBox[{
      RowBox[{
       StyleBox["\[Theta]",
        FontWeight->"Bold"], 
       StyleBox["'",
        FontWeight->"Plain"]}], 
      StyleBox[" ",
       FontWeight->"Bold"], "=", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["c", "t"], ",", "\[Chi]", ",", 
        SubscriptBox["x", "0"]}], ")"}]}],
     TraditionalForm]}], " ", ":"}],
  FontFamily->"Source Sans Pro"]], "Text",
 CellChangeTimes->{{3.9074127566397915`*^9, 3.9074127963717813`*^9}, {
  3.9074128447222147`*^9, 3.9074128488730984`*^9}, {3.907413508002963*^9, 
  3.9074135230739517`*^9}},ExpressionUUID->"e3531110-cc74-402a-8140-\
2d3f18f1c2f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "N"], 
    RowBox[{
     SubscriptBox["M", "n"], 
     RowBox[{"Log", "[", "ct", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L3", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "N"], 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], 
       SubscriptBox["M", "n"]], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Chi]", "+", 
        RowBox[{"\[Alpha]", " ", "\[Chi]", " ", 
         RowBox[{"g", "[", 
          RowBox[{"n", " ", "a"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], "rp", " ", 
           SubscriptBox["tb", 
            RowBox[{"i", ",", "n"}]]}], "]"}]}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L4", "=", 
   RowBox[{"-", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "N"], 
     RowBox[{"(", 
      RowBox[{"k", " ", "ct", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Chi]", "+", 
         RowBox[{"\[Chi]", " ", 
          RowBox[{"g", "[", 
           RowBox[{"n", " ", "a"}], "]"}]}]}], ")"}], 
       SubscriptBox["Tu", "n"]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"L2", "+", "L3", "+", "L4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Highlighted", "[", "L", "]"}]}], "Input",
 CellChangeTimes->{{3.9074129023051996`*^9, 3.9074129336180925`*^9}, {
  3.9074134490343113`*^9, 3.907413454498865*^9}, {3.9074137535146294`*^9, 
  3.9074137606103706`*^9}, {3.9074149313966007`*^9, 3.90741493373472*^9}, {
  3.9074150649952784`*^9, 3.9074150698030815`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ce3c1f5c-3462-44a6-9cfe-f6f89142c1d0"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{
     RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "N"], 
       RowBox[{
         RowBox[{"Log", "[", "ct", "]"}], " ", 
         SubscriptBox["M", "n"]}]}], "+", 
     RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "N"], 
       RowBox[{"(", 
         RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "1"}], 
            SubscriptBox["M", "n"]], 
           RowBox[{"Log", "[", 
             RowBox[{"1", "-", "\[Chi]", "+", 
               RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                    SubscriptBox["tb", 
                    RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
                 "\[Chi]", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], "]"}]}], 
         ")"}]}], "-", 
     RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "N"], 
       RowBox[{"ct", " ", "k", " ", 
         SubscriptBox["Tu", "n"], " ", 
         RowBox[{"(", 
           RowBox[{"1", "-", "\[Chi]", "+", 
             RowBox[{"\[Chi]", " ", 
               RowBox[{"(", 
                 RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                 RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}]}], FrameStyle -> None},
  "Highlighted"]], "Output",
 CellChangeTimes->{3.907413455996323*^9, 3.907413867774101*^9, 
  3.907414940091774*^9, 3.907415072264262*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"01933f89-c37e-44a0-9ec1-2dfa3eef7d39"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing the second order derivatives", "Section",
 CellChangeTimes->{{3.907413882918498*^9, 
  3.9074139219551597`*^9}},ExpressionUUID->"b8fade95-a3c5-44e7-9874-\
040479270dfe"],

Cell[TextData[{
 "We can compute the derivative matrix DM= ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[PartialD]", "2"], "ln"}], " ", 
    RowBox[{"L", "/", 
     RowBox[{"\[PartialD]", 
      SubscriptBox["\[Theta]", "\[Alpha]"]}]}], 
    RowBox[{"\[PartialD]", 
     SubscriptBox["\[Theta]", "\[Beta]"]}]}], TraditionalForm]],
  ExpressionUUID->"2e58496e-beb0-455a-93da-f798d29f3df0"],
 " :"
}], "Text",
 CellChangeTimes->{{3.9074129356694465`*^9, 3.9074130910352745`*^9}, {
   3.9074131477218523`*^9, 3.9074131895295796`*^9}, {3.90741342717142*^9, 
   3.907413430593844*^9}, 3.9074138788183374`*^9, {3.90741702105363*^9, 
   3.9074170280862536`*^9}, {3.907417068093734*^9, 3.9074170690543194`*^9}, 
   3.9074171095091295`*^9},ExpressionUUID->"9f75f98b-f5fa-44e2-9693-\
bb36958bc9ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DM", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"I11", ",", "I12", ",", "I13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I21", ",", "I22", ",", "I23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I31", ",", "I32", ",", "I33"}], "}"}]}], "}"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.9074132028470163`*^9, 3.9074134332817554`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"47d78b89-31d2-4c80-aa76-5dc666ae0d9a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"I11", "I12", "I13"},
     {"I21", "I22", "I23"},
     {"I31", "I32", "I33"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9074134345268545`*^9, 3.9074149438961515`*^9, {3.9074150392145505`*^9, 
   3.9074150862458887`*^9}},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"d0636a57-72c2-4387-a154-\
ee5632230298"]
}, Open  ]],

Cell["where", "Text",
 CellChangeTimes->{{3.9074134441105876`*^9, 3.907413473602209*^9}, {
  3.907417046869727*^9, 
  3.90741705685308*^9}},ExpressionUUID->"9873d871-8063-46d3-bc3c-\
e62641134853"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"I11", "=", 
   RowBox[{"D", "[", 
    RowBox[{"L", ",", 
     RowBox[{"{", 
      RowBox[{"ct", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Highlighted", "[", "I11", "]"}]}], "Input",
 CellChangeTimes->{{3.9074134850855184`*^9, 3.907413495633997*^9}, {
  3.9074139455223317`*^9, 3.9074139493902235`*^9}, {3.9074150892190375`*^9, 
  3.9074150987556906`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"88acb1eb-ac0a-4a6e-85c8-5ddba8c442a5"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "N"], 
     RowBox[{"-", 
       FractionBox[
        SubscriptBox["M", "n"], 
        SuperscriptBox["ct", "2"]]}]}], FrameStyle -> None},
  "Highlighted"]], "Output",
 CellChangeTimes->{
  3.907413500959899*^9, 3.907413949828866*^9, {3.9074150964407773`*^9, 
   3.9074151007676587`*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"40f99ae4-2f91-4152-b9e1-2c955948fb76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"I12", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"L", ",", "ct"}], "]"}], ",", "\[Chi]"}], "]"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Highlighted", "[", "I12", "]"}]}], "Input",
 CellChangeTimes->{{3.9074135636381416`*^9, 3.907413598578294*^9}, {
  3.9074139603065*^9, 3.9074139619343076`*^9}, {3.9074151046834316`*^9, 
  3.9074151146317954`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2cd08516-4824-4161-a960-a1ef3ffc0889"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"-", 
     RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "N"], 
       RowBox[{"k", " ", 
         SubscriptBox["Tu", "n"], " ", 
         RowBox[{"(", 
           RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                 RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}]}], FrameStyle -> None},
  "Highlighted"]], "Output",
 CellChangeTimes->{{3.9074135828524027`*^9, 3.907413599424183*^9}, 
   3.9074139625857506`*^9, {3.90741511237272*^9, 3.90741511500975*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"2406ce91-2575-4a5c-8ba2-5da28a548abf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I13", "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"L", ",", "ct"}], "]"}], ",", "x0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907413594599408*^9, 3.9074136157262917`*^9}, {
  3.907414021163542*^9, 3.9074140442834864`*^9}, {3.907414503595433*^9, 
  3.9074145206953025`*^9}, {3.907414556851294*^9, 3.9074145781628523`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e039eaaa-4408-425d-ad74-da5f0244a936"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "1"}], "N"], 
   RowBox[{"k", " ", 
    SubscriptBox["Tu", "n"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Omega]"}]], "-", 
      FractionBox[
       RowBox[{"\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Omega]"}]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9074146168506117`*^9, 3.9074151254826746`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"fccb85ad-24ff-48b2-b39d-8d9ae6b12693"]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Chi]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Omega]"}]], "-", 
       FractionBox[
        RowBox[{"\[Chi]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Omega]"}]]}], ")"}], "//", "Factor"}], "//", 
    "FullSimplify"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.90741458336983*^9, 3.90741463037115*^9}, 
   3.9074167365338993`*^9, 
   3.9074171241336837`*^9},ExpressionUUID->"34d7ec60-ada6-4b93-b2e9-\
e5dc003cf178"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"I13", "=", 
   RowBox[{"-", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "N"], 
     RowBox[{"k", " ", 
      SubscriptBox["Tu", "n"], "%"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Highlighted", "[", "I13", "]"}]}], "Input",
 CellChangeTimes->{{3.907414639083089*^9, 3.907414665191241*^9}, {
   3.9074151542284193`*^9, 3.9074151813561783`*^9}, 
   3.9074171342141857`*^9},ExpressionUUID->"e4c455e1-f416-48cc-a631-\
68ac612924a9"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"-", 
     RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "N"], 
       FractionBox[
        RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"]], " ", "k", " ", 
          "\[Chi]", " ", 
          RowBox[{"Sinh", "[", 
            FractionBox[
             RowBox[{
               RowBox[{"2", " ", "a", " ", "n"}], "-", 
               RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], " ", 
          SubscriptBox["Tu", "n"]}], 
        RowBox[{"\[Omega]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{"Cosh", "[", 
                 FractionBox[
                  RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], "+", 
               RowBox[{"Cosh", "[", 
                 FractionBox[
                  RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "]"}]}], ")"}],
            "2"]}]]}]}], FrameStyle -> None},
  "Highlighted"]], "Output",
 CellChangeTimes->{
  3.907414666938382*^9, {3.9074151672852583`*^9, 3.907415181919081*^9}, 
   3.9074153046547284`*^9, 3.907416744314566*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"33f3e196-959a-4a92-ba4d-ae9040fa5e39"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"I21", "=", "I12"}], ";"}]], "Input",
 CellChangeTimes->{{3.9074136247260857`*^9, 3.907413630497997*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"16639ef9-babe-4d6a-8ea9-d788944da44c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I22", "=", 
  RowBox[{"D", "[", 
   RowBox[{"L", ",", 
    RowBox[{"{", 
     RowBox[{"\[Chi]", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907413632606882*^9, 3.9074136496184697`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1dd77325-a076-461b-81f9-8471b32411ed"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"n", "=", "1"}], "N"], 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "1"}], 
    SubscriptBox["M", "n"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"rp", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
         SubscriptBox["tb", 
          RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Chi]", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"Tanh", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                "\[Omega]"], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"Tanh", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                 "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
        "2"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], "\[Omega]"],
          "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
          "\[Omega]"], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], "\[Omega]"],
          "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
          "\[Omega]"], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907413675578294*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"aa33acaa-4cb3-499e-bea3-f8938d9da96e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"rp", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
         SubscriptBox["tb", 
          RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Chi]", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"Tanh", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                "\[Omega]"], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"Tanh", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                 "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
        "2"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], "\[Omega]"],
          "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
          "\[Omega]"], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], "\[Omega]"],
          "]"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
          "\[Omega]"], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]]}], ")"}]}], "//", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.907414727731443*^9, 3.907414733630599*^9}, 
   3.9074167487093487`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"902eca14-a463-4fa5-8c7f-57977d8879d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"I22", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "N"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], 
      SubscriptBox["M", "n"]], "%"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Highlighted", "[", "I22", "]"}]}], "Input",
 CellChangeTimes->{{3.907414750767682*^9, 3.90741476466378*^9}, {
  3.907415215787577*^9, 3.907415226843361*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"9fc5bb52-ae07-4efe-82e6-7e38d68ead52"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "N"], 
     RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], 
        SubscriptBox["M", "n"]], 
       RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SubscriptBox["tb", 
                    RowBox[{"i", ",", "n"}]]}]]}], "+", 
               RowBox[{"\[Alpha]", " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}], ")"}]}]}], ")"}], 
           "2"], 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SubscriptBox["tb", 
                    RowBox[{"i", ",", "n"}]]}]], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}], "+", 
               RowBox[{"\[Alpha]", " ", "\[Chi]", " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}], ")"}]}]}], ")"}], 
           "2"]]}]}]}], FrameStyle -> None},
  "Highlighted"]], "Output",
 CellChangeTimes->{3.9074147785887165`*^9, 3.9074152366050196`*^9, 
  3.9074167599249945`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"0a4f0ba1-44bb-4aae-9e2c-ed80d714ae0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I23", "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"L", ",", "\[Chi]"}], "]"}], ",", "x0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907414802223694*^9, 3.907414811475507*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"cfe084ef-ced5-4cfb-b525-65d7f6cecebe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "N"], 
    RowBox[{"ct", " ", "k", " ", 
     SubscriptBox["Tu", "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Omega]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Omega]"}]]}], ")"}]}]}]}], "+", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "1"}], "N"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "1"}], 
     SubscriptBox["M", "n"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Tanh", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
               "\[Omega]"], "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", "\[Omega]"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Tanh", "[", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}],
                "\[Omega]"], "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", "\[Omega]"}]]}], 
       RowBox[{"1", "-", "\[Chi]", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"rp", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
           SubscriptBox["tb", 
            RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Tanh", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
               "\[Omega]"], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Tanh", "[", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}],
                "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"]}], 
          RowBox[{"4", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Chi]", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
            "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"]}], 
          RowBox[{"4", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Chi]", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
            "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}], 
          RowBox[{"4", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Chi]", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
            "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}], 
          RowBox[{"4", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Chi]", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
            "2"]}]]}], ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.90741567885338*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5adaf173-2d56-4723-b541-5c2d1aaa07fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Omega]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Omega]"}]]}], ")"}], "//", "Factor"}], "//", 
   "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.9074157476689987`*^9, 3.9074157572683477`*^9}, 
   3.9074167697092533`*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"0ae94c44-d49b-4268-a1be-cf21ad8ee581"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"rp", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
           SubscriptBox["tb", 
            RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Omega]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"rp", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
           SubscriptBox["tb", 
            RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Omega]"}]]}], 
      RowBox[{"1", "-", "\[Chi]", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}]}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"rp", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
           SubscriptBox["tb", 
            RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"]}], 
         RowBox[{"4", " ", "\[Omega]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]", "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"rp", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                SubscriptBox["tb", 
                 RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Tanh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                   "\[Omega]"], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Tanh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
           "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"]}], 
         RowBox[{"4", " ", "\[Omega]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]", "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"rp", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                SubscriptBox["tb", 
                 RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Tanh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                   "\[Omega]"], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Tanh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
           "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}], 
         RowBox[{"4", " ", "\[Omega]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]", "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"rp", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                SubscriptBox["tb", 
                 RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Tanh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                   "\[Omega]"], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Tanh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
           "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}], 
         RowBox[{"4", " ", "\[Omega]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Chi]", "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"rp", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                SubscriptBox["tb", 
                 RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Tanh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                   "\[Omega]"], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"Tanh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
           "2"]}]]}], ")"}]}]}], ")"}], "//", "FullSimplify"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.907415776397399*^9, 3.9074157792549906`*^9}, 
   3.9074167748692484`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"9904c4ec-e8b3-4045-82ba-b3bca18771fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"I23", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "1"}], "N"], 
      RowBox[{"ct", " ", "k", " ", 
       SubscriptBox["Tu", "n"], " ", "%%"}]}]}], "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "N"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], 
       SubscriptBox["M", "n"]], "%"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Highlighted", "[", "I23", "]"}]}], "Input",
 CellChangeTimes->{{3.907415793968807*^9, 3.907415886532339*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"fabae06d-4d36-4f81-b1f4-81413cea22d8"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{
     RowBox[{"-", 
       RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"n", "=", "1"}], "N"], 
         FractionBox[
          RowBox[{"ct", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"]], " ", "k", " ", 
            RowBox[{"Sinh", "[", 
              FractionBox[
               RowBox[{
                 RowBox[{"2", " ", "a", " ", "n"}], "-", 
                 RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], " ", 
            SubscriptBox["Tu", "n"]}], 
          RowBox[{"\[Omega]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"Cosh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], "+", 
                 RowBox[{"Cosh", "[", 
                   FractionBox[
                    RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "]"}]}], 
               ")"}], "2"]}]]}]}], "+", 
     RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "N"], 
       RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], 
          SubscriptBox["M", "n"]], 
         FractionBox[
          RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
               FractionBox[
                RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "+", 
               RowBox[{"rp", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]}]], " ", "\[Alpha]", " ", 
            RowBox[{"Sinh", "[", 
              FractionBox[
               RowBox[{
                 RowBox[{"2", " ", "a", " ", "n"}], "-", 
                 RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}]}], 
          RowBox[{"\[Omega]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"Cosh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], "+", 
                 RowBox[{"Cosh", "[", 
                   FractionBox[
                    RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "]"}]}], 
               ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SubscriptBox["tb", 
                    RowBox[{"i", ",", "n"}]]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}], "+", 
                 RowBox[{"\[Alpha]", " ", "\[Chi]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}], ")"}]}]}], ")"}], 
             "2"]}]]}]}]}], FrameStyle -> None},
  "Highlighted"]], "Output",
 CellChangeTimes->{
  3.907415844764207*^9, {3.9074158832639446`*^9, 3.9074159125144033`*^9}, 
   3.907416793610635*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"6ebfc3a8-ebae-4723-85b7-088823d98fc7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"I31", "=", "I13"}], ";"}]], "Input",
 CellChangeTimes->{{3.9074159196083517`*^9, 3.9074159300371*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"fb692724-6365-49fe-ba1a-3217f1027ad0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I32", "=", "I23"}], ";"}]], "Input",
 CellChangeTimes->{{3.907415933201439*^9, 3.9074159370277743`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"fc768d7d-9f13-40af-bfcb-32ebc693bdeb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I33", "=", 
  RowBox[{"D", "[", 
   RowBox[{"L", ",", 
    RowBox[{"{", 
     RowBox[{"x0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907415938521132*^9, 3.907415962804719*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"d41422eb-01d6-4013-9d48-b7db88ce982c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "N"], 
    RowBox[{"ct", " ", "k", " ", 
     SubscriptBox["Tu", "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Chi]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"\[Chi]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         RowBox[{"Tanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Omega]", "2"]], "-", 
       FractionBox[
        RowBox[{"\[Chi]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}], " ", 
         RowBox[{"Tanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}]}], 
        SuperscriptBox["\[Omega]", "2"]]}], ")"}]}]}]}], "+", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"n", "=", "1"}], "N"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "1"}], 
     SubscriptBox["M", "n"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Omega]", "2"]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Tanh", "[", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}],
                "\[Omega]"], "]"}]}]}], ")"}]}], 
         SuperscriptBox["\[Omega]", "2"]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"rp", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
            SubscriptBox["tb", 
             RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Tanh", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
               "\[Omega]"], "]"}]}]}], ")"}], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}], 
         SuperscriptBox["\[Omega]", "2"]]}], 
       RowBox[{"1", "-", "\[Chi]", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"rp", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
           SubscriptBox["tb", 
            RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Tanh", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}]}]}], ")"}]}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"Tanh", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                "\[Omega]"], "]"}]}]}], ")"}]}], 
          RowBox[{"2", " ", "\[Omega]"}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"Tanh", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                 "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}], 
          RowBox[{"2", " ", "\[Omega]"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"]}], 
          RowBox[{"4", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Chi]", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
            "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"]}], 
          RowBox[{"4", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Chi]", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
            "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}], 
          RowBox[{"4", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Chi]", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
            "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"rp", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
             SubscriptBox["tb", 
              RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"Sech", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
              "\[Omega]"], "]"}], "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}], 
          RowBox[{"4", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Chi]", "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
                 SubscriptBox["tb", 
                  RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"Tanh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
            "2"]}]]}], ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.907416033007697*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"db8384e2-1837-46dc-82da-f9f458980dae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Chi]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Omega]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], "\[Omega]"],
          "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}]}], 
       SuperscriptBox["\[Omega]", "2"]], "-", 
      FractionBox[
       RowBox[{"\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
          "\[Omega]"], "]"}]}], 
       SuperscriptBox["\[Omega]", "2"]]}], ")"}], "//", "Factor"}], "//", 
   "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.907416074156643*^9, 3.9074160768327026`*^9}, 
   3.9074167997334967`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"47f397c5-9ca5-4eec-a16d-ad45fe9ec753"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Omega]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"rp", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
         SubscriptBox["tb", 
          RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], "\[Omega]"],
          "]"}], "2"], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], "\[Omega]"], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}]}], ")"}]}], 
      SuperscriptBox["\[Omega]", "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"rp", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
         SubscriptBox["tb", 
          RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
          "\[Omega]"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Tanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
            "\[Omega]"], "]"}]}]}], ")"}], " ", 
       RowBox[{"Tanh", "[", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
         "\[Omega]"], "]"}]}], 
      SuperscriptBox["\[Omega]", "2"]]}], 
    RowBox[{"1", "-", "\[Chi]", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"rp", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
        SubscriptBox["tb", 
         RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"Tanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"Tanh", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}]}]}], ")"}]}]}]], "//", "FullSimplify"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.907416281244046*^9, 3.907416290951827*^9}, 
   3.907416805220868*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"87901187-d453-4801-8014-444033caf0da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Omega]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Tanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
             "\[Omega]"], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Omega]"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"]}], 
       RowBox[{"4", " ", "\[Omega]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"]}], 
       RowBox[{"4", " ", "\[Omega]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], "\[Omega]"],
          "]"}]}], 
       RowBox[{"4", " ", "\[Omega]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"rp", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
          SubscriptBox["tb", 
           RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
           "\[Omega]"], "]"}], "2"], " ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", "\[Sigma]"}], 
          "\[Omega]"], "]"}]}], 
       RowBox[{"4", " ", "\[Omega]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Chi]", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"rp", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", 
              SubscriptBox["tb", 
               RowBox[{"i", ",", "n"}]]}]], " ", "\[Alpha]", " ", "\[Chi]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                 "\[Omega]"], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"Tanh", "[", 
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                  "\[Sigma]"}], "\[Omega]"], "]"}]}]}], ")"}]}]}], ")"}], 
         "2"]}]]}], ")"}]}], "//", "FullSimplify"}], ";"}]], "Input",
 CellChangeTimes->{{3.9074163186295404`*^9, 3.907416320887718*^9}, 
   3.907416814725541*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"2e4ecb37-9bee-4090-8b9a-6c57ab5d5ce3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"I33", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "1"}], "N"], 
      RowBox[{"ct", " ", "k", " ", 
       SubscriptBox["Tu", "n"], " ", "%%%"}]}]}], " ", "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "N"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], 
       SubscriptBox["M", "n"]], 
      RowBox[{"(", 
       RowBox[{"%%", "+", "%"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Highlighted", "[", "I33", "]"}]}], "Input",
 CellChangeTimes->{{3.9074163659300127`*^9, 3.9074164081893206`*^9}, {
  3.9074168470219254`*^9, 3.907416851565874*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"7af9171d-09c8-4927-971f-641980e9fca4"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{
     RowBox[{"-", 
       RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"n", "=", "1"}], "N"], 
         FractionBox[
          RowBox[{"ct", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"]], " ", "k", " ", 
            "\[Chi]", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"Cosh", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"4", " ", "a", " ", "n"}], "-", 
                    RowBox[{"4", " ", "x0"}]}], "\[Omega]"], "]"}], "-", 
                RowBox[{"2", " ", 
                  RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], " ", 
                  RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "]"}]}]}], 
              ")"}], " ", 
            SubscriptBox["Tu", "n"]}], 
          RowBox[{
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"Cosh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], "+", 
                 RowBox[{"Cosh", "[", 
                   FractionBox[
                    RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "]"}]}], 
               ")"}], "3"]}]]}]}], "+", 
     RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "N"], 
       RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], 
          SubscriptBox["M", "n"]], 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"]], " ", 
                "\[Alpha]", " ", "\[Chi]", " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", "a", " ", "n"}], "-", 
                    RowBox[{"4", " ", "x0"}]}], "\[Omega]"], "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], " ", 
                    RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "]"}]}]}], 
                  ")"}]}], 
              RowBox[{
                SuperscriptBox["\[Omega]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], "+", 
                    RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "]"}]}], 
                   ")"}], "3"], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SubscriptBox["tb", 
                    RowBox[{"i", ",", "n"}]]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}]}], "+", 
                    RowBox[{"\[Alpha]", " ", "\[Chi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}], ")"}]}]}], ")"}]}]], 
             "-", 
             FractionBox[
              RowBox[{"16", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"4", " ", "\[Sigma]"}], "\[Omega]"]], " ", 
                SuperscriptBox["\[Alpha]", "2"], " ", 
                SuperscriptBox["\[Chi]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sinh", "[", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], "2"]}], 
              RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "a", " ", "n"}], "-", 
                    RowBox[{"2", " ", "x0"}]}], "\[Omega]"], "]"}], "+", 
                    RowBox[{"Cosh", "[", 
                    FractionBox[
                    RowBox[{"2", " ", "\[Sigma]"}], "\[Omega]"], "]"}]}], 
                   ")"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"rp", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
                    SubscriptBox["tb", 
                    RowBox[{"i", ",", "n"}]]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", 
                    "\[Omega]"}], "+", 
                    RowBox[{"\[Alpha]", " ", "\[Chi]", " ", "\[Omega]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"a", " ", "n"}], "-", "x0", "+", "\[Sigma]"}], 
                    "\[Omega]"], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Tanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "a"}], " ", "n"}], "+", "x0", "+", 
                    "\[Sigma]"}], "\[Omega]"], "]"}]}], ")"}]}]}], ")"}], 
                 "2"]}]]}], ")"}]}]}]}], FrameStyle -> None},
  "Highlighted"]], "Output",
 CellChangeTimes->{3.9074166121318164`*^9, 3.9074168688654337`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"3e426d88-7ee8-4edc-a14d-8d4ac23e32e6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1430.25, 732.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2022\:5e742\:67084\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"228f1404-c3d6-4217-84b0-27033ab02985"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 182, 3, 74, "Title",ExpressionUUID->"b9d626b7-9c36-4dce-b056-f331e3c7ce0c"],
Cell[765, 27, 248, 5, 27, "Text",ExpressionUUID->"cff599e7-23ec-4c56-9689-4a2c7ccdb535"],
Cell[CellGroupData[{
Cell[1038, 36, 172, 3, 50, "Section",ExpressionUUID->"47d1f0a8-9bed-4f9a-821c-d5b1f4906f77"],
Cell[1213, 41, 583, 17, 27, "Text",ExpressionUUID->"af7a539e-518e-4990-ac5c-e596a5fb527f"],
Cell[1799, 60, 972, 30, 48, "Input",ExpressionUUID->"8cdcff23-9b24-4c3c-ada0-0a5c80c75317"],
Cell[2774, 92, 904, 26, 25, "Text",ExpressionUUID->"e3531110-cc74-402a-8140-2d3f18f1c2f1"],
Cell[CellGroupData[{
Cell[3703, 122, 1914, 53, 186, "Input",ExpressionUUID->"ce3c1f5c-3462-44a6-9cfe-f6f89142c1d0"],
Cell[5620, 177, 3241, 82, 55, "Output",ExpressionUUID->"01933f89-c37e-44a0-9ec1-2dfa3eef7d39"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8910, 265, 185, 3, 50, "Section",ExpressionUUID->"b8fade95-a3c5-44e7-9874-040479270dfe"],
Cell[9098, 270, 819, 20, 28, "Text",ExpressionUUID->"9f75f98b-f5fa-44e2-9693-bb36958bc9ad"],
Cell[CellGroupData[{
Cell[9942, 294, 501, 13, 32, "Input",ExpressionUUID->"47d78b89-31d2-4c80-aa76-5dc666ae0d9a"],
Cell[10446, 309, 752, 22, 58, "Output",ExpressionUUID->"d0636a57-72c2-4387-a154-ee5632230298"]
}, Open  ]],
Cell[11213, 334, 197, 4, 27, "Text",ExpressionUUID->"9873d871-8063-46d3-bc3c-e62641134853"],
Cell[CellGroupData[{
Cell[11435, 342, 502, 12, 59, "Input",ExpressionUUID->"88acb1eb-ac0a-4a6e-85c8-5ddba8c442a5"],
Cell[11940, 356, 475, 13, 54, "Output",ExpressionUUID->"40f99ae4-2f91-4152-b9e1-2c955948fb76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12452, 374, 550, 13, 59, "Input",ExpressionUUID->"2cd08516-4824-4161-a960-a1ef3ffc0889"],
Cell[13005, 389, 1468, 37, 54, "Output",ExpressionUUID->"2406ce91-2575-4a5c-8ba2-5da28a548abf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14510, 431, 458, 9, 32, "Input",ExpressionUUID->"e039eaaa-4408-425d-ad74-da5f0244a936"],
Cell[14971, 442, 1704, 50, 55, "Output",ExpressionUUID->"fccb85ad-24ff-48b2-b39d-8d9ae6b12693"]
}, Open  ]],
Cell[16690, 495, 1724, 51, 62, "Input",ExpressionUUID->"34d7ec60-ada6-4b93-b2e9-e5dc003cf178"],
Cell[CellGroupData[{
Cell[18439, 550, 508, 13, 70, "Input",ExpressionUUID->"e4c455e1-f416-48cc-a631-68ac612924a9"],
Cell[18950, 565, 1363, 35, 69, "Output",ExpressionUUID->"33f3e196-959a-4a92-ba4d-ae9040fa5e39"]
}, Open  ]],
Cell[20328, 603, 218, 4, 21, "Input",ExpressionUUID->"16639ef9-babe-4d6a-8ea9-d788944da44c"],
Cell[CellGroupData[{
Cell[20571, 611, 306, 7, 32, "Input",ExpressionUUID->"1dd77325-a076-461b-81f9-8471b32411ed"],
Cell[20880, 620, 9495, 267, 107, "Output",ExpressionUUID->"aa33acaa-4cb3-499e-bea3-f8938d9da96e"]
}, Open  ]],
Cell[30390, 890, 9413, 263, 161, "Input",ExpressionUUID->"902eca14-a463-4fa5-8c7f-57977d8879d5"],
Cell[CellGroupData[{
Cell[39828, 1157, 530, 13, 70, "Input",ExpressionUUID->"9fc5bb52-ae07-4efe-82e6-7e38d68ead52"],
Cell[40361, 1172, 2991, 75, 65, "Output",ExpressionUUID->"0a4f0ba1-44bb-4aae-9e2c-ed80d714ae0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43389, 1252, 310, 7, 32, "Input",ExpressionUUID->"cfe084ef-ced5-4cfb-b525-65d7f6cecebe"],
Cell[43702, 1261, 14289, 386, 191, "Output",ExpressionUUID->"5adaf173-2d56-4723-b541-5c2d1aaa07fc"]
}, Open  ]],
Cell[58006, 1650, 1631, 49, 62, "Input",ExpressionUUID->"0ae94c44-d49b-4268-a1be-cf21ad8ee581"],
Cell[59640, 1701, 12270, 330, 247, "Input",ExpressionUUID->"9904c4ec-e8b3-4045-82ba-b3bca18771fe"],
Cell[CellGroupData[{
Cell[71935, 2035, 701, 19, 70, "Input",ExpressionUUID->"fabae06d-4d36-4f81-b1f4-81413cea22d8"],
Cell[72639, 2056, 4198, 104, 69, "Output",ExpressionUUID->"6ebfc3a8-ebae-4723-85b7-088823d98fc7"]
}, Open  ]],
Cell[76852, 2163, 216, 4, 21, "Input",ExpressionUUID->"fb692724-6365-49fe-ba1a-3217f1027ad0"],
Cell[77071, 2169, 218, 4, 21, "Input",ExpressionUUID->"fc768d7d-9f13-40af-bfcb-32ebc693bdeb"],
Cell[CellGroupData[{
Cell[77314, 2177, 300, 7, 32, "Input",ExpressionUUID->"d41422eb-01d6-4013-9d48-b7db88ce982c"],
Cell[77617, 2186, 17636, 476, 248, "Output",ExpressionUUID->"db8384e2-1837-46dc-82da-f9f458980dae"]
}, Open  ]],
Cell[95268, 2665, 2645, 78, 62, "Input",ExpressionUUID->"47f397c5-9ca5-4eec-a16d-ad45fe9ec753"],
Cell[97916, 2745, 4218, 124, 72, "Input",ExpressionUUID->"87901187-d453-4801-8014-444033caf0da"],
Cell[102137, 2871, 9697, 267, 166, "Input",ExpressionUUID->"2e4ecb37-9bee-4090-8b9a-6c57ab5d5ce3"],
Cell[CellGroupData[{
Cell[111859, 3142, 818, 22, 70, "Input",ExpressionUUID->"7af9171d-09c8-4927-971f-641980e9fca4"],
Cell[112680, 3166, 7785, 185, 130, "Output",ExpressionUUID->"3e426d88-7ee8-4edc-a14d-8d4ac23e32e6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


